Cross-Class Feature Augmentation for Class Incremental Learning

We propose a novel class incremental learning approach by incorporating a feature augmentation technique motivated by adversarial attacks. We employ a classifier learned in the past to complement training examples rather than simply play a role as a teacher for knowledge distillation towards subsequent models. The proposed approach has a unique perspective to utilize the previous knowledge in class incremental learning since it augments features of arbitrary target classes using examples in other classes via adversarial attacks on a previously learned classifier. By allowing the cross-class feature augmentations, each class in the old tasks conveniently populates samples in the feature space, which alleviates the collapse of the decision boundaries caused by sample deficiency for the previous tasks, especially when the number of stored exemplars is small. This idea can be easily incorporated into existing class incremental learning algorithms without any architecture modification. Extensive experiments on the standard benchmarks show that our method consistently outperforms existing class incremental learning methods by significant margins in various scenarios, especially under an environment with an extremely limited memory budget.

==> supp/figure/resnet.py <==
import torch
import torch.nn as nn
import torch.utils.model_zoo as model_zoo
import numpy as np
from .build import BACKBONE_REGISTRY
from .backbone import Backbone
import random
import torch.nn.functional as F
model_urls = {
    "resnet18": "https://download.pytorch.org/models/resnet18-5c106cde.pth",
    "resnet34": "https://download.pytorch.org/models/resnet34-333f7ec4.pth",
    "resnet50": "https://download.pytorch.org/models/resnet50-19c8e357.pth",
    "resnet101": "https://download.pytorch.org/models/resnet101-5d3b4d8f.pth",
    "resnet152": "https://download.pytorch.org/models/resnet152-b121ed2d.pth",
}


def conv3x3(in_planes, out_planes, stride=1):
    """3x3 convolution with padding"""
    return nn.Conv2d(
        in_planes,
        out_planes,
        kernel_size=3,
        stride=stride,
        padding=1,
        bias=False
    )


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, inplanes, planes, stride=1, downsample=None):
        super().__init__()
        self.conv1 = conv3x3(inplanes, planes, stride)
        self.bn1 = nn.BatchNorm2d(planes)
        self.relu = nn.ReLU(inplace=True)
        self.conv2 = conv3x3(planes, planes)
        self.bn2 = nn.BatchNorm2d(planes)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, inplanes, planes, stride=1, downsample=None):
        super().__init__()
        self.conv1 = nn.Conv2d(inplanes, planes, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(
            planes,
            planes,
            kernel_size=3,
            stride=stride,
            padding=1,
            bias=False
        )
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv3 = nn.Conv2d(
            planes, planes * self.expansion, kernel_size=1, bias=False
        )
        self.bn3 = nn.BatchNorm2d(planes * self.expansion)
        self.relu = nn.ReLU(inplace=True)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


class ResNet(Backbone):

    def __init__(
        self,
        block,
        layers,
        ms_class=None,
        ms_layers=[],
        ms_p=0.5,
        ms_a=0.1,
        **kwargs
    ):
        self.inplanes = 64
        super().__init__()

        # backbone network
        self.conv1 = nn.Conv2d(
            3, 64, kernel_size=7, stride=2, padding=3, bias=False
        )
        self.bn1 = nn.BatchNorm2d(64)
        self.relu = nn.ReLU(inplace=True)
        self.maxpool = nn.MaxPool2d(kernel_size=3, stride=2, padding=1)
        self.layer1 = self._make_layer(block, 64, layers[0])
        self.layer2 = self._make_layer(block, 128, layers[1], stride=2)
        self.layer3 = self._make_layer(block, 256, layers[2], stride=2)
        self.layer4 = self._make_layer(block, 512, layers[3], stride=2)
        self.global_avgpool = nn.AdaptiveAvgPool2d(1)

        self._out_features = 512 * block.expansion

        self.mixstyle = None
        if ms_layers:
            self.mixstyle = ms_class(p=ms_p, alpha=ms_a)
            for layer_name in ms_layers:
                assert layer_name in ["layer1", "layer2", "layer3"]
            print(f"Insert MixStyle after {ms_layers}")
        self.ms_layers = ms_layers

        self._init_params()

    def _make_layer(self, block, planes, blocks, stride=1):
        downsample = None
        if stride != 1 or self.inplanes != planes * block.expansion:
            downsample = nn.Sequential(
                nn.Conv2d(
                    self.inplanes,
                    planes * block.expansion,
                    kernel_size=1,
                    stride=stride,
                    bias=False,
                ),
                nn.BatchNorm2d(planes * block.expansion),
            )

        layers = []
        layers.append(block(self.inplanes, planes, stride, downsample))
        self.inplanes = planes * block.expansion
        for i in range(1, blocks):
            layers.append(block(self.inplanes, planes))

        return nn.Sequential(*layers)

    def _init_params(self):
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(
                    m.weight, mode="fan_out", nonlinearity="relu"
                )
                if m.bias is not None:
                    nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.BatchNorm1d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.Linear):
                nn.init.normal_(m.weight, 0, 0.01)
                if m.bias is not None:
                    nn.init.constant_(m.bias, 0)

    def featuremaps(self, x, label, cls, test):
        k=2
        p = 0.5
        b_size= x.size()[0]
        eps = 2/255
        proxies = cls.weight.clone().detach()
        dist = nn.CosineSimilarity()
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.maxpool(x)
        x = self.layer1(x)
        if "layer1" in self.ms_layers and random.random() < p and not test:
            mu = x.mean(dim=[2, 3], keepdim=True)
            var = x.var(dim=[2, 3], keepdim=True)
            sig = (var + 1e-6).sqrt()
            mu, sig = mu.detach(), sig.detach()
            x = (x-mu) / sig
            x_normed = x.clone().detach()
#            mu_norm = torch.sum(mu**2, dim=[1,2,3], keepdim=True).sqrt()
#            sig_norm = torch.sum(sig**2, dim=[1,2,3], keepdim=True).sqrt()
#            mu = mu/mu_norm
#            sig = sig/sig_norm
            loss = nn.CrossEntropyLoss()
            for _ in range(k):
                mu_norm = torch.sum(mu**2, dim=[1,2,3], keepdim=True).sqrt()
                sig_norm = torch.sum(sig**2, dim = [1,2,3], keepdim=True).sqrt()
                mu.requires_grad = True
                sig.requires_grad = True
#                adv_x = x_normed * sig * sig_norm + mu * mu_norm
                adv_x = x_normed * sig + mu
                features = self.layer4(self.layer3(self.layer2(adv_x)))
                logits = self.global_avgpool(features).view(b_size, -1)
                closest = torch.rand((b_size, self.num_classes)).to(label.device)
                closest[range(b_size), label] = 1
                closest_1 = closest.argmin(1)
                closest[range(b_size), closest_1] = 1
                closest_2 = closest.argmin(1)
                cost = -loss(cls(logits), closest_1)
                cost.backward()
                
                eps_ = eps*(64/(x.size()[1]))
                
                mu_grad = mu.grad.sign().detach()
                sig_grad = sig.grad.sign().detach()
                mu, sig = mu.detach(), sig.detach()
                mu = mu + mu_grad*mu_norm*eps_
                sig = sig + sig_grad*sig_norm*eps_
                cls.zero_grad()
                self.layer2.zero_grad()
                self.layer3.zero_grad()
                self.layer4.zero_grad()
            x = x * sig + mu
        x = self.layer2(x)
        if "layer2" in self.ms_layers and random.random() < p and not test:
            mu = x.mean(dim=[2, 3], keepdim=True)
            var = x.var(dim=[2, 3], keepdim=True)
            sig = (var + 1e-6).sqrt()
            mu, sig = mu.detach(), sig.detach()
            x = (x-mu) / sig
            x_normed = x.clone().detach()
#            mu_norm = torch.sum(mu**2, dim=[1,2,3], keepdim=True).sqrt()
#            sig_norm = torch.sum(sig**2, dim=[1,2,3], keepdim=True).sqrt()
#            mu = mu/mu_norm
#            sig = sig/sig_norm
            loss = nn.CrossEntropyLoss()
            for _ in range(k):
                mu_norm = torch.sum(mu**2, dim=[1,2,3], keepdim=True).sqrt()
                sig_norm = torch.sum(sig**2, dim = [1,2,3], keepdim=True).sqrt()
                mu.requires_grad = True
                sig.requires_grad = True
#                adv_x = x_normed * sig * sig_norm + mu * mu_norm
                adv_x = x_normed * sig + mu
                features = self.layer4(self.layer3(adv_x))
                logits = self.global_avgpool(features).view(b_size, -1)
                closest = torch.rand((b_size, self.num_classes)).to(label.device)
                closest[range(b_size), label] = 1
                closest_1 = closest.argmin(1)
                closest[range(b_size), closest_1] = 1
                closest_2 = closest.argmin(1)
                cost = -loss(cls(logits), closest_1)
                cost.backward()
                
                eps_ = eps*(64/(x.size()[1]))
                
                mu_grad = mu.grad.sign().detach()
                sig_grad = sig.grad.sign().detach()
                mu, sig = mu.detach(), sig.detach()
                mu = mu + mu_grad*mu_norm*eps_
                sig = sig + sig_grad*sig_norm*eps_
                cls.zero_grad()
                self.layer3.zero_grad()
                self.layer4.zero_grad()
            x = x * sig + mu
        x = self.layer3(x)
        if "layer3" in self.ms_layers and random.random() < p and not test:
            mu = x.mean(dim=[2, 3], keepdim=True)
            var = x.var(dim=[2, 3], keepdim=True)
            sig = (var + 1e-6).sqrt()
            mu, sig = mu.detach(), sig.detach()
            x = (x-mu) / sig
            x_normed = x.clone().detach()
#            mu_norm = torch.sum(mu**2, dim=[1,2,3], keepdim=True).sqrt()
#            sig_norm = torch.sum(sig**2, dim=[1,2,3], keepdim=True).sqrt()
#            mu = mu/mu_norm
#            sig = sig/sig_norm
            loss = nn.CrossEntropyLoss()
            for _ in range(k):
                mu_norm = torch.sum(mu**2, dim=[1,2,3], keepdim=True).sqrt()
                sig_norm = torch.sum(sig**2, dim = [1,2,3], keepdim=True).sqrt()
                mu.requires_grad = True
                sig.requires_grad = True
                adv_x = x_normed * sig + mu
                features = self.layer4(adv_x)
                logits = self.global_avgpool(features).view(b_size, -1)
                closest = torch.rand((b_size, self.num_classes)).to(label.device)
                closest[range(b_size), label] = 1
                closest_1 = closest.argmin(1)
                closest[range(b_size), closest_1] = 1
                closest_2 = closest.argmin(1)
                cost = -loss(cls(logits), closest_1)
                cost.backward()
                
                eps_ = eps*(64/(x.size()[1]))
                
                mu_grad = mu.grad.sign().detach()
                sig_grad = sig.grad.sign().detach()
                mu, sig = mu.detach(), sig.detach()
                mu = mu + mu_grad*mu_norm*eps_
                sig = sig + sig_grad*sig_norm*eps_
                cls.zero_grad()
                self.layer4.zero_grad()
            x = x * sig + mu
        return self.layer4(x)

    def forward(self, x, label, cls, test):
        f = self.featuremaps(x, label, cls, test)
        v = self.global_avgpool(f)
        return v.view(v.size(0), -1)


def init_pretrained_weights(model, model_url):
    pretrain_dict = model_zoo.load_url(model_url)
    model.load_state_dict(pretrain_dict, strict=False)


"""
Residual network configurations:
--
resnet18: block=BasicBlock, layers=[2, 2, 2, 2]
resnet34: block=BasicBlock, layers=[3, 4, 6, 3]
resnet50: block=Bottleneck, layers=[3, 4, 6, 3]
resnet101: block=Bottleneck, layers=[3, 4, 23, 3]
resnet152: block=Bottleneck, layers=[3, 8, 36, 3]
"""


@BACKBONE_REGISTRY.register()
def resnet18(pretrained=True, **kwargs):
    model = ResNet(block=BasicBlock, layers=[2, 2, 2, 2])

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet18"])

    return model


@BACKBONE_REGISTRY.register()
def resnet34(pretrained=True, **kwargs):
    model = ResNet(block=BasicBlock, layers=[3, 4, 6, 3])

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet34"])

    return model


@BACKBONE_REGISTRY.register()
def resnet50(pretrained=True, **kwargs):
    model = ResNet(block=Bottleneck, layers=[3, 4, 6, 3])

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet50"])

    return model


@BACKBONE_REGISTRY.register()
def resnet101(pretrained=True, **kwargs):
    model = ResNet(block=Bottleneck, layers=[3, 4, 23, 3])

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet101"])

    return model


@BACKBONE_REGISTRY.register()
def resnet152(pretrained=True, **kwargs):
    model = ResNet(block=Bottleneck, layers=[3, 8, 36, 3])

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet152"])

    return model


"""
Residual networks with mixstyle
"""


@BACKBONE_REGISTRY.register()
def resnet18_ms_l123(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=BasicBlock,
        layers=[2, 2, 2, 2],
        ms_class=MixStyle,
        ms_layers=["layer1", "layer2", "layer3"],
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet18"])

    return model


@BACKBONE_REGISTRY.register()
def resnet18_ms_l12(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=BasicBlock,
        layers=[2, 2, 2, 2],
        ms_class=MixStyle,
        ms_layers=["layer1", "layer2"],
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet18"])

    return model


@BACKBONE_REGISTRY.register()
def resnet18_ms_l1(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=BasicBlock,
        layers=[2, 2, 2, 2],
        ms_class=MixStyle,
        ms_layers=["layer1"]
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet18"])

    return model


@BACKBONE_REGISTRY.register()
def resnet50_ms_l123(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=Bottleneck,
        layers=[3, 4, 6, 3],
        ms_class=MixStyle,
        ms_layers=["layer1", "layer2", "layer3"],
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet50"])

    return model


@BACKBONE_REGISTRY.register()
def resnet50_ms_l12(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=Bottleneck,
        layers=[3, 4, 6, 3],
        ms_class=MixStyle,
        ms_layers=["layer1", "layer2"],
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet50"])

    return model


@BACKBONE_REGISTRY.register()
def resnet50_ms_l1(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=Bottleneck,
        layers=[3, 4, 6, 3],
        ms_class=MixStyle,
        ms_layers=["layer1"]
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet50"])

    return model


@BACKBONE_REGISTRY.register()
def resnet101_ms_l123(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=Bottleneck,
        layers=[3, 4, 23, 3],
        ms_class=MixStyle,
        ms_layers=["layer1", "layer2", "layer3"],
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet101"])

    return model


@BACKBONE_REGISTRY.register()
def resnet101_ms_l12(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=Bottleneck,
        layers=[3, 4, 23, 3],
        ms_class=MixStyle,
        ms_layers=["layer1", "layer2"],
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet101"])

    return model


@BACKBONE_REGISTRY.register()
def resnet101_ms_l1(pretrained=True, **kwargs):
    from dassl.modeling.ops import MixStyle

    model = ResNet(
        block=Bottleneck,
        layers=[3, 4, 23, 3],
        ms_class=MixStyle,
        ms_layers=["layer1"]
    )

    if pretrained:
        init_pretrained_weights(model, model_urls["resnet101"])

    return model

